Near-deterministic photon entanglement from a spin qudit in silicon using third quantisation

Unlike other quantum hardware, photonic quantum architectures can produce millions of qubits from a single device. However, controlling photonic qubits remains challenging, even at small scales, due to their weak interactions, making non-deterministic gates in linear optics unavoidable. Nevertheless, a single photon can readily spread over multiple modes and create entanglement within the multiple modes deterministically. Rudolph's concept of third quantization leverages this feature by evolving multiple single-photons into multiple modes, distributing them uniformly and randomly to different parties, and creating multipartite entanglement without interactions between photons or non-deterministic gates. This method requires only classical communication and deterministic entanglement within multi-mode single-photon states and enables universal quantum computing. The multipartite entanglement generated within the third quantization framework is nearly deterministic, where ``deterministic'' is achieved in the asymptotic limit of a large system size. In this work, we propose a near-term experiment using antimony donor in a silicon chip to realize third quantization. Utilizing the eight energy levels of antimony, one can generate two eight-mode single-photon states independently and distribute them to parties. This enables a random multipartite Bell-state experiment, achieving a Bell state with an upper-bound efficiency of 87.5% among 56 random pairs without non-deterministic entangling gates. This approach opens alternative pathways for silicon-based photonic quantum computing.

==> anc/photon_loss_uniform_with_deviation_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "196b07b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "import perceval as pcvl\n",
    "from perceval.utils import StateVector\n",
    "import perceval.components as comp\n",
    "import perceval.simulators as sim\n",
    "import perceval as pcvl\n",
    "from perceval.utils.postselect import PostSelect\n",
    "import numpy as np\n",
    "results = []"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "3945fbd4",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "W_8 = StateVector([1,0,0,0,0,0,0,0]) + StateVector([0,1,0,0,0,0,0,0]) + StateVector([0,0,1,0,0,0,0,0]) +StateVector([0,0,0,1,0,0,0,0])+StateVector([0,0,0,0,1,0,0,0])+StateVector([0,0,0,0,0,1,0,0])+StateVector([0,0,0,0,0,0,1,0])+StateVector([0,0,0,0,0,0,0,1])\n",
    "W_8_tensor = W_8 * W_8\n",
    "loss = 0.01\n",
    "deviation = 0.004\n",
    "loss_array = np.random.normal(loss, deviation, 16)\n",
    "lossy_channel = (pcvl.Processor(\"SLOS\", 16)\n",
    "             .add(0, pcvl.LC(loss_array[0]))\n",
    "             .add(1, pcvl.LC(loss_array[1]))\n",
    "             .add(2, pcvl.LC(loss_array[2]))\n",
    "             .add(3, pcvl.LC(loss_array[3]))  \n",
    "             .add(4, pcvl.LC(loss_array[4]))\n",
    "             .add(5, pcvl.LC(loss_array[5]))\n",
    "             .add(6, pcvl.LC(loss_array[6]))\n",
    "             .add(7, pcvl.LC(loss_array[7]))  \n",
    "             .add(8, pcvl.LC(loss_array[8]))  \n",
    "             .add(9, pcvl.LC(loss_array[9]))  \n",
    "             .add(10, pcvl.LC(loss_array[10]))  \n",
    "             .add(11, pcvl.LC(loss_array[11]))  \n",
    "             .add(12, pcvl.LC(loss_array[12]))\n",
    "             .add(13, pcvl.LC(loss_array[13]))  \n",
    "             .add(14, pcvl.LC(loss_array[14]))  \n",
    "             .add(15, pcvl.LC(loss_array[15]))\n",
    "             )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "acb2d15d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "81\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<thead>\n",
       "<tr><th>state                            </th><th style=\"text-align: right;\">  probability</th></tr>\n",
       "</thead>\n",
       "<tbody>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">  0.015574   </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015555   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">  0.015518   </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015517   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">  0.015512   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">  0.015506   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015499   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015494   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015487   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015462   </td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">  0.015461   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015456   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.01545    </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">  0.01545    </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">  0.015444   </td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015443   </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015441   </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015431   </td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015406   </td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">  0.015404   </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">  0.015395   </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">  0.015394   </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015394   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">  0.015388   </td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015385   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015385   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">  0.015383   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.01538    </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">  0.015377   </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015377   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015374   </td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015348   </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015348   </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015346   </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.01534    </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">  0.015339   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">  0.015334   </td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">  0.015333   </td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015329   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">  0.015328   </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">  0.015321   </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015318   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015293   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015291   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015287   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015285   </td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">  0.015283   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015281   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015279   </td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">  0.015276   </td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015272   </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">  0.015272   </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">  0.015267   </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015264   </td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015237   </td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015235   </td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">  0.015227   </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015226   </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015224   </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">  0.015218   </td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015181   </td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015179   </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.015172   </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">  0.01517    </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.001194   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.00119    </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.001189   </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.001189   </td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.001185   </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.001185   </td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.001181   </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.00118    </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">  0.000956001</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.000954852</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.000952549</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">  0.000948035</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.00094783 </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">  0.000944994</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">  0.000942136</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">  0.000942024</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">  7.32968e-05</td></tr>\n",
       "</tbody>\n",
       "</table>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lossy_channel.min_detected_photons_filter(0)\n",
    "lossy_channel.with_input(W_8_tensor)\n",
    "imperfect_sampler = pcvl.algorithm.Sampler(lossy_channel)\n",
    "output = imperfect_sampler.probs()[\"results\"]\n",
    "print(len(output))\n",
    "pcvl.pdisplay(output)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "9bbd2932",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "81 Ideal case:  0.875\n",
      "73\n",
      "Distance from uniformity:  7.924321698713616e-07\n",
      "success rate:  0.8599901157116575 number of useful patterns:  56 success rate check: 0.8599901157116575\n",
      "dict of successful patterns:  {|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015218018459123722, |1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015263685600611381, |0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.015499055782532162, |0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015573726264228501, |0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015346041034474851, |0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.015292653261040727, |0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.015382957217343009, |0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.015431444162700094, |0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.015493565224393947, |0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.015287235821230491, |0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.015379625778184646, |0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015178737327838667, |0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.01528542753520114, |0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.01528121043172473, |0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.01545010388082716, |0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015555004081914504, |0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.015517486536548554, |0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.015327568089047418, |0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015332519302875281, |0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.01551221345819044, |0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015385422244240606, |0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.01539422463492708, |0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.015461673180419796, |1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015170197476402941, |1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015266991925527489, |0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.015376894099715408, |0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.015517710624827758, |0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.015339045631762768, |0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.015487458511159347, |0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.015385075958840692, |0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015329198786899046, |0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.01540394031589894, |0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015461351736055035, |0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.015290844334196984, |0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.015450017626870273, |0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015226585230715801, |0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015440612815268767, |0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.015317961553846484, |0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01523711175978346, |0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015283335637708804, |0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.01534831371800797, |0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.015373563973627555, |1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015395273760902875, |0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01518053299227723, |1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015376766107870107, |0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015275586266050559, |0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.01522594203211061, |1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01517199213056593, |0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.0152794028584225, |0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.015321279635682984, |0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.015405517814458708, |0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.015272132025128072, |0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015394416328486912, |0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015443957465060885, |0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015235309402794587, |0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.015456195865110892}\n"
     ]
    }
   ],
   "source": [
    "print(len(output), \"Ideal case: \",56*0.015625)\n",
    "total_success = 0\n",
    "def remove_collisions(output):\n",
    "    filtered_output = {}\n",
    "    # Assume each party has 2 modes, total of 8 parties → len(key) = 16\n",
    "    for key, value in output.items():\n",
    "        valid = True\n",
    "        for i in range(8):\n",
    "            if key[i] == 1 and key[i + 8] == 1:\n",
    "                valid = False\n",
    "                break\n",
    "        if valid:\n",
    "            filtered_output[key] = value\n",
    "    return filtered_output\n",
    "\n",
    "\n",
    "filtered_output = remove_collisions(output)\n",
    "def count_2_photon_cases(filtered_output):\n",
    "    count = 0\n",
    "    two_photon_dict = {}\n",
    "    total_value = 0\n",
    "    for key, value in filtered_output.items():\n",
    "        if sum(key) == 2:\n",
    "            total_value += value\n",
    "            two_photon_dict[key] = value\n",
    "    return total_value, two_photon_dict\n",
    "\n",
    "print(len(filtered_output))\n",
    "success_rate, success_dict = count_2_photon_cases(filtered_output)\n",
    "\n",
    "variance = 0\n",
    "for key, value in success_dict.items():\n",
    "    qi = value / success_rate\n",
    "    variance_term = ((qi -  1/56)**2)\n",
    "    variance += variance_term\n",
    "print(\"Distance from uniformity: \", variance)\n",
    "print(\"success rate: \", success_rate, \"number of useful patterns: \", len(success_dict), \"success rate check:\", sum(success_dict.values()))\n",
    "print(\"dict of successful patterns: \", success_dict)\n",
    "results.append([loss, deviation, success_rate, variance])"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/random_photon_loss_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "55225ed0",
   "metadata": {},
   "outputs": [],
   "source": [
    "import perceval as pcvl\n",
    "from perceval.utils import StateVector\n",
    "import perceval.components as comp\n",
    "import perceval.simulators as sim\n",
    "import perceval as pcvl\n",
    "from perceval.utils.postselect import PostSelect\n",
    "import numpy as np\n",
    "distance_from_uniformity = []\n",
    "results = []"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0c210b80",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.01988478 0.02179246 0.08846453 0.07332024 0.04266235 0.01012657\n",
      " 0.0674502  0.04744244 0.07939605 0.07406701 0.07477574 0.08079623\n",
      " 0.07737089 0.04396224 0.07778045 0.05740201]\n"
     ]
    }
   ],
   "source": [
    "\n",
    "W_8 = StateVector([1,0,0,0,0,0,0,0]) + StateVector([0,1,0,0,0,0,0,0]) + StateVector([0,0,1,0,0,0,0,0]) +StateVector([0,0,0,1,0,0,0,0])+StateVector([0,0,0,0,1,0,0,0])+StateVector([0,0,0,0,0,1,0,0])+StateVector([0,0,0,0,0,0,1,0])+StateVector([0,0,0,0,0,0,0,1])\n",
    "W_8_tensor = W_8 * W_8\n",
    "#loss_array = np.random.normal(0.1, 0.01, 16)\n",
    "loss_array = np.random.uniform(0.01, 0.09, 16)\n",
    "print(loss_array)\n",
    "lossy_channel = (pcvl.Processor(\"SLOS\", 16)\n",
    "             .add(0, pcvl.LC(loss_array[0]))\n",
    "             .add(1, pcvl.LC(loss_array[1]))\n",
    "             .add(2, pcvl.LC(loss_array[2]))\n",
    "             .add(3, pcvl.LC(loss_array[3]))  \n",
    "             .add(4, pcvl.LC(loss_array[4]))\n",
    "             .add(5, pcvl.LC(loss_array[5]))\n",
    "             .add(6, pcvl.LC(loss_array[6]))\n",
    "             .add(7, pcvl.LC(loss_array[7]))  \n",
    "             .add(8, pcvl.LC(loss_array[8]))  \n",
    "             .add(9, pcvl.LC(loss_array[9]))  \n",
    "             .add(10, pcvl.LC(loss_array[10]))  \n",
    "             .add(11, pcvl.LC(loss_array[11]))  \n",
    "             .add(12, pcvl.LC(loss_array[12]))\n",
    "             .add(13, pcvl.LC(loss_array[13]))  \n",
    "             .add(14, pcvl.LC(loss_array[14]))  \n",
    "             .add(15, pcvl.LC(loss_array[15]))\n",
    "             )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "26227ffb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "81\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<thead>\n",
       "<tr><th>state                            </th><th style=\"text-align: right;\">  probability</th></tr>\n",
       "</thead>\n",
       "<tbody>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">     0.014787</td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">     0.014641</td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">     0.014613</td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">     0.014579</td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">     0.014435</td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">     0.014407</td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014321</td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.01431 </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">     0.014301</td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">     0.01427 </td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">     0.014264</td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014239</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">     0.014229</td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014217</td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.01418 </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014169</td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014152</td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014142</td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014129</td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">     0.014123</td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014102</td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">     0.0141  </td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014098</td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">     0.014096</td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014077</td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.014071</td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.01405 </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">     0.014029</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">     0.013931</td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.01385 </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">     0.013843</td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.01384 </td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013801</td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">     0.013795</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013781</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013771</td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013771</td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.01375 </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">     0.013735</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013732</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">     0.013726</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013702</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013681</td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">     0.013648</td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">     0.013617</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013492</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013482</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013444</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">     0.013438</td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">     0.013425</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013414</td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013407</td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013397</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013394</td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013359</td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">     0.013353</td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.01333 </td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013309</td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013188</td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013178</td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013141</td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">     0.013135</td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013112</td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.013092</td></tr>\n",
       "<tr><td>|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.008747</td></tr>\n",
       "<tr><td>|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.008661</td></tr>\n",
       "<tr><td>|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.008644</td></tr>\n",
       "<tr><td>|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.00846 </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.008417</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.008241</td></tr>\n",
       "<tr><td>|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.008189</td></tr>\n",
       "<tr><td>|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.008055</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0&gt;</td><td style=\"text-align: right;\">     0.005544</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1&gt;</td><td style=\"text-align: right;\">     0.005466</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.00537 </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.005365</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0&gt;</td><td style=\"text-align: right;\">     0.00535 </td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0&gt;</td><td style=\"text-align: right;\">     0.005348</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.005339</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.005331</td></tr>\n",
       "<tr><td>|0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0&gt;</td><td style=\"text-align: right;\">     0.00328 </td></tr>\n",
       "</tbody>\n",
       "</table>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lossy_channel.min_detected_photons_filter(0)\n",
    "lossy_channel.with_input(W_8_tensor)\n",
    "imperfect_sampler = pcvl.algorithm.Sampler(lossy_channel)\n",
    "output = imperfect_sampler.probs()[\"results\"]\n",
    "print(len(output))\n",
    "pcvl.pdisplay(output)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "1357e077",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "81 Ideal case:  0.875\n",
      "73\n",
      "[1.587608346917064e-05]\n",
      "Distance from uniformity:  1.587608346917064e-05\n",
      "success rate:  0.7753999004972258 number of useful patterns:  56 success rate check: 0.7753999004972258\n",
      "dict of successful patterns:  {|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014641049449691492, |1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.01418001586976433, |0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.013770771324926613, |0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.013353159140049593, |0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.013359089389980313, |0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.013681164043579115, |0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.014578948538521836, |0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.013839875198113319, |0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.01431023304246814, |0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.014217115449551348, |0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.01432119477694152, |0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.01410191802107298, |0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.014270094483653009, |0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.013393801420246725, |0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.01341420364968259, |0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.013396665496838656, |0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.013329766350991557, |0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.01393051292635866, |0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.01342517968807859, |0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.014263759828321896, |0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014141583537411602, |0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.013770762788790065, |0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.013702004000736076, |1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014129419325197574, |1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014435228684520898, |0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.013734680732800809, |0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.013726050040315591, |0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.014229390639509825, |0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.013481526567635764, |0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.013781319828106786, |0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.013187824397650717, |0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014095658021163839, |0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.013134934814869308, |0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.013732145894221538, |0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.013794929495137661, |0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014612552315849542, |0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.013406927432445799, |0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.013850476635323756, |0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.013091981843001772, |0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.013616598945531438, |0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014070964482259299, |0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.013491853507392208, |1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014123147117150429, |0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014049563357507644, |1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014169162196504966, |0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014407132157337145, |0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.013749818253485471, |1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014076962560519263, |0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.01344371243522807, |0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.014099758382275692, |0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.013111924323030433, |0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.01430079593577648, |0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.013842825657579935, |0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013648226153032378, |0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.01314076814954756, |0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.014238771799546168}\n"
     ]
    }
   ],
   "source": [
    "print(len(output), \"Ideal case: \",56*0.015625)\n",
    "total_success = 0\n",
    "def remove_collisions(output):\n",
    "    filtered_output = {}\n",
    "    # Assume each party has 2 modes, total of 8 parties → len(key) = 16\n",
    "    for key, value in output.items():\n",
    "        valid = True\n",
    "        for i in range(8):\n",
    "            if key[i] == 1 and key[i + 8] == 1:\n",
    "                valid = False\n",
    "                break\n",
    "        if valid:\n",
    "            filtered_output[key] = value\n",
    "    return filtered_output\n",
    "\n",
    "\n",
    "filtered_output = remove_collisions(output)\n",
    "def count_2_photon_cases(filtered_output):\n",
    "    count = 0\n",
    "    two_photon_dict = {}\n",
    "    total_value = 0\n",
    "    for key, value in filtered_output.items():\n",
    "        if sum(key) == 2:\n",
    "            total_value += value\n",
    "            two_photon_dict[key] = value\n",
    "    return total_value, two_photon_dict\n",
    "\n",
    "print(len(filtered_output))\n",
    "success_rate, success_dict = count_2_photon_cases(filtered_output)\n",
    "\n",
    "variance = 0\n",
    "for key, value in success_dict.items():\n",
    "    qi = value / success_rate\n",
    "    variance_term = ((qi -  1/56)**2)\n",
    "    variance += variance_term\n",
    "\n",
    "distance_from_uniformity.append(variance) \n",
    "print(distance_from_uniformity)\n",
    "print(\"Distance from uniformity: \", variance)\n",
    "print(\"success rate: \", success_rate, \"number of useful patterns: \", len(success_dict), \"success rate check:\", sum(success_dict.values()))\n",
    "print(\"dict of successful patterns: \", success_dict)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/read.me <==
The file "third_quantisation_photon_loss_data_1" contains the data and example corresponding to Figure 3: Effect of (Non)uniform Photon Loss on Success Probability.
By using the provided Python script “photon_loss_non_uniform_example” and adjusting the loss values and deviations, you can reproduce the data presented in Figure 3 
and generate the corresponding plot.


The file “third_quantisation_photon_loss_data_2” contains example data for random noise across different loss intervals corresponding to Figure 4: “Effect of Random 
Photon Loss on Success Probability.” By running the provided script “random_photon_loss_example,” one can generate the data by specifying the loss interval and then 
generate the corresponding graph.


==> anc/third_quantisation_photon_loss_data_1 <==

The first item represents the loss, the second item represents the deviation, the third item represents the success rate, and the last item represents the variance.
 
 [0.01, 0.001, 0.857714353451715, 5.3321181831253815e-08],
 [0.01, 0.002, 0.8577473610661588, 1.1766021154116919e-07],
 [0.01, 0.003, 0.8579379797512674, 4.136664815953041e-07],
 [0.01, 0.004, 0.8565124313697626, 4.146910645523332e-07],
 [0.02, 0.001, 0.8404616012840669, 4.096886347089355e-08],
 [0.02, 0.002, 0.8396487554737081, 1.311102603112587e-07],
 [0.02, 0.003, 0.8415625780712676, 2.0553328668419356e-07],
 [0.02, 0.004, 0.8387273688958892, 4.3866541484254773e-07],
 [0.03, 0.001, 0.8244287605676422, 2.7744121406684687e-08],
 [0.03, 0.002, 0.8229361007127843, 7.635260435584312e-08],
 [0.03, 0.003, 0.8240887435573782, 5.649778017613359e-07],
 [0.03, 0.004, 0.8229830390797042, 6.859351168621106e-07],
 [0.04, 0.001, 0.8065937634843388, 3.11406937754349e-08],
 [0.04, 0.002, 0.8062234400992958, 1.261263198166722e-07],
 [0.04, 0.003, 0.805181978134713, 5.327258575177994e-07],
 [0.04, 0.004, 0.803391052555386, 3.4231085092794435e-07],
 [0.05, 0.001, 0.790049774028212, 3.092413629286849e-08],
 [0.05, 0.002, 0.7897295951423227, 1.6238052304381796e-07],
 [0.05, 0.003, 0.789184630209756, 4.4685128658994846e-07],
 [0.05, 0.004, 0.7913533788107516, 3.776893521377585e-07],
 [0.06, 0.001, 0.7730622379089278, 4.0809732828629595e-08],
 [0.06, 0.002, 0.7744151663609085, 6.395815660080916e-08],
 [0.06, 0.003, 0.7708869844017273, 4.606814032180995e-07],
 [0.06, 0.004, 0.7719891614177202, 4.979179989387957e-07],
 [0.07, 0.001, 0.7571672513692642, 2.8215273303194225e-08],
 [0.07, 0.002, 0.7574283750639927, 1.5095144043983956e-07],
 [0.07, 0.003, 0.7553111060854563, 3.374497829805114e-07],
 [0.07, 0.004, 0.755621756404151, 3.614670795882082e-07],
 [0.08, 0.001, 0.7403434735729679, 2.6190409714837663e-08],
 [0.08, 0.002, 0.7391448599167202, 2.036423380471306e-07],
 [0.08, 0.003, 0.740072441024836, 1.5915113886129266e-07],
 [0.08, 0.004, 0.7404157113822303, 4.44325723674352e-07],
 [0.09, 0.001, 0.7248892075893154, 4.3443212221682414e-08],
 [0.09, 0.002, 0.7241247865110255, 7.180389536095207e-08],
 [0.09, 0.003, 0.7235880204165097, 1.2296048920025292e-07],
 [0.09, 0.004, 0.7249924202047225, 5.999231147655814e-07],
 [0.1, 0.001, 0.7092192726957046, 4.317412615317699e-08],
 [0.1, 0.002, 0.7083420909589886, 1.7216064720773006e-07],
 [0.1, 0.003, 0.7085680724553489, 7.474546984265187e-07],
 [0.1, 0.01, 0.7073823568132089, 2.3027551330003617e-06],
 [0.1, 0.02, 0.6990746697067302, 1.7074505765954853e-05],
 [0.1, 0.03, 0.705569649477074, 3.146299844660005e-05],
 [0.2, 0.001, 0.5599909874177533, 9.007895627927913e-08],
 [0.2, 0.002, 0.5590992904638812, 2.2762935220772531e-07],
 [0.2, 0.003, 0.5583484117520396, 2.5672872587323917e-07],
 [0.2, 0.01, 0.5615100277204605, 4.2015115888956954e-06],
 [0.2, 0.02, 0.5560401739131198, 9.349745981490589e-06],
 [0.2, 0.03, 0.5703827209573604, 2.614728850539501e-05]
 
An example of data for a 0.01 loss and a 0.004 deviation is as follows:

Distance from uniformity:  4.146910645523332e-07
success rate:  0.8565124313697626 
number of useful patterns:  56
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.01536515013888172, 
 |1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015431549941870498, 
 |0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.01521948284167472, 
 |0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015312334818522821, 
 |0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015279683043505575, 
 |0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.015140537341190575, 
 |0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.015384939824603486, 
 |0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.015234499020240776, 
 |0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.015287228019391332, 
 |0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.015207931115576608, 
 |0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.01541825135188957, 
 |0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015300269609334985, 
 |0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.015279249688315632, 
 |0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.015162310452783042, 
 |0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.015201308092486016, 
 |0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015287661600865369, 
 |0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.01524747853397828, 
 |0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.01530585620475347, 
 |0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015387283142715358, 
 |0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.015311900537278579, 
 |0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015308258916335062, 
 |0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.015194455689278573, 
 |0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.015179478980196044, 
 |1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015292428386222657, 
 |1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015398209682639857, 
 |0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.01533878817212009, 
 |0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.015244046023578565, 
 |0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.015283876961141347, 
 |0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.015241369482209593, 
 |0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.01534992554575989, 
 |0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015420599743762288, 
 |0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015332965376620523, 
 |0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015314232730596546, 
 |0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.015211539866482764, 
 |0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.015259086437207626, 
 |0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015373028650217562, 
 |0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015418688649491186, 
 |0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.015365070424555614, 
 |0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.015210247473055645, 
 |0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015354247057945782, 
 |0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.015268021710147486, 
 |0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.015371999771681496, 
 |1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015325107397280187, 
 |0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.015228852922434812, 
 |1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015300413598789087, 
 |0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015406105145322606, 
 |0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.015155475628822709, 
 |1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01522104829960406, 
 |0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.01523341508448478, 
 |0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.015331873796026307, 
 |0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.015249368407335052, 
 |0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.015298956673639964, 
 |0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.01535234418684627, 
 |0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015385376177412423, 
 |0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.0152815769085023, 
 |0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.015247046092157502}
 


==> anc/third_quantisation_photon_loss_data_2 <==
An example data for random noise in between 0.01 and 0.02 is as follows:
Distance from uniformity:  2.0956276321978784e-07
success rate:  0.8498691670179325 
number of useful patterns:  56 
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.01510423501405139, 
|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015126387413332963, 
|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.015193870122255296, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015174167469505017, 
|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015173538869685485, 
|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.015188823589705717, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.01521061799711045, 
|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.015095126219812358, 
|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.015240570779213241, 
|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.015235508735382895, 
|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.01524728086787167, 
|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.01517731677301784, 
|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.015225322426435536, 
|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.015240820169821227, 
|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.015267714807974243, 
|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015188735360576832, 
|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.015210484358122708, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.015230259175610977, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.01515535223742897, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.015225953171511668, 
|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015192517047527108, 
|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.015116741176904938, 
|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.015215626472350053, 
|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015104603077159565, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015090015237098723, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.015215920754088334, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.015179297306306782, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.01517829862607489, 
|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.015245883978391717, 
|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.015200559649639935, 
|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.01519188189852014, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015177945529345973, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015170631693511362, 
|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.015178668493980406, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.01508064811157852, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015176946938050537, 
|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015195422627238652, 
|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.015101772272424992, 
|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.015180152538510771, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015169633583409696, 
|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.015214271460132125, 
|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.01525259640633508, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015105228821150464, 
|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01518747096439138, 
|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015119730527983712, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015162658706962977, 
|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.015090112484325922, 
|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.015114708620356732, 
|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.015230630309701865, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.015065459284562606, 
|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.01520694011982737, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.015079655921699815, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015173169126776664, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.01515888445228324, 
|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015170003240163666, 
|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.015262394000739322}

An example data for random noise in between 0.01 and 0.03 is as follows:

Distance from uniformity:  9.028478029986816e-07
success rate:  0.8375711139823646 
number of useful patterns:  56
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014940804339676952, 
|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015027261844772495, 
|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.014987829114747601, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014839679685160851, 
|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014973601775175892, 
|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.01497918083761076, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.01476909637010283, 
|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.015079527331051305, 
|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.014920503608713095, 
|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.014911894179739659, 
|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.014856512405975512, 
|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014975915747575582, 
|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.014942015425326837, 
|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.014913998438534753, 
|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.014971589735277058, 
|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014952044484123387, 
|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.015001121753152278, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.014773121668889262, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.015008216407265027, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.01480837583981881, 
|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.01495435512512845, 
|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.015129023038507251, 
|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.01503702384008463, 
|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015113747570708698, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014938841115559995, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.014771180478302483, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.014875195393843969, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.014837688358780543, 
|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.014922609082408618, 
|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.014923549165717065, 
|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.01509704775828108, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014841972961670221, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.01504813183384816, 
|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.015009437998724298, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.014966204496919636, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014804549695249523, 
|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014887918008568892, 
|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.015014854105808108, 
|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01515332619433713, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.015010188748504568, 
|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.015003439978401107, 
|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.014858608849694728, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014978572033585444, 
|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014945726163153055, 
|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015091988513658306, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014802604375014976, 
|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.015070826142209809, 
|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.015083280134465237, 
|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.014944123934614537, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.014926506383996325, 
|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.015211841669518895, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.01492846798711455, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014802262201118141, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014800317181460696, 
|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015183935119954533, 
|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.014969477350760804}

An example data for random noise in between 0.01 and 0.04 is as follows:

Distance from uniformity:  2.7762033000596827e-06
success rate:  0.8316956616894416 
number of useful patterns:  56 
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.01510735151382367, 
|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014955284456084949, 
|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.01497034093401534, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014655095387278817, 
|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014954735944951773, 
|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.014649853989483371, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.014783800893262849, 
|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.014977166489961918, 
|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.015074239815881695, 
|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.014751528590998566, 
|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.014861634190471491, 
|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014765630065263482, 
|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.015096216873339119, 
|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.014850157649135566, 
|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.015146349118577398, 
|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.01493296485528869, 
|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014904744887690911, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.015113124585291593, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014651245029216416, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.014793741533130511, 
|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014744134275751308, 
|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.014948862991149118, 
|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.01494205033397847, 
|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.01519134535664232, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014876960694041569, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.01488264572475219, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.014691775979796757, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.014909273943787485, 
|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.015175026528662013, 
|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.014759200688420534, 
|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014728380450416207, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.01446977852743398, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.01466109653841218, 
|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.01499216651506504, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.014698474527234431, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014683990027353487, 
|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014722351758305696, 
|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.014765929977383935, 
|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014619262089812355, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014878140322047404, 
|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014716271155764682, 
|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.014960999417169234, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014886963974635814, 
|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01442848999185475, 
|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.015169229811233845, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014460055574184873, 
|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.014656533423068427, 
|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01484448502856431, 
|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.015197150525229124, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.014688597901936364, 
|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014910848268413554,
|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.014916071656937422, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014872050329499982, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014645247910550574, 
|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014960859796635678, 
|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.015045752870168788}

An example data for random noise in between 0.01 and 0.05 is as follows:

Distance from uniformity:  3.844384572722614e-06
success rate:  0.8215500977902398 
number of useful patterns:  56 
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.01448957316199258, 
|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014164541733544353, 
|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.014725316841723098, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014639844184200527, 
|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014814304887077571, 
|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.015032036067117881, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.014861847672591801, 
|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.014681931336520411, 
|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.014840523455251048, 
|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.015149642363018814, 
|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.014744482942757122, 
|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014650330906443661, 
|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.014934664216413596, 
|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.014736444954090228, 
|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.014383709060702238, 
|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014720922811795906, 
|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014667846630370922, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.014671447258805589, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014738463698628605, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.014758786101558482, 
|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014557982442304777, 
|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.014628995738579374, 
|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.014672224817654782, 
|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.01434724265280372, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014277290184625587, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.01445649969122978, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.014644214013069087, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.014965734614980537, 
|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.014435757079127058, 
|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.014630021889332843, 
|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014622073338003534, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014477801243607515, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014636257751100322, 
|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.01481872679050418, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.014601067462805869, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014795668174946047, 
|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014625656295389557, 
|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.014586917153616966, 
|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.015023869099825053, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014957603669540546, 
|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014505493741211229, 
|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.014342336014007777, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014178282309633045, 
|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014861216195847024, 
|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.01425680470760812, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014578900678954489, 
|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.014987746868725284, 
|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014553765115558878, 
|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.014527330207493082, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.014703027674243675, 
|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014664253337300178, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.014921640761926015, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.01496126884446521, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014742075176026298, 
|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014810675715022521, 
|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.014787016054565446}

An example data for random noise in between 0.01 and 0.06 is as follows:

Distance from uniformity:  9.254757271087876e-06
success rate:  0.8151404846453112 
number of useful patterns:  56
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014752501176679433, 
|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014910979087043242, 
|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.014393123884445256, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014059810911038683, 
|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014412335697513396, 
|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.014539492226491134, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.014457261892086164, 
|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.014585778888355336, 
|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.014917028941183347, 
|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.015068725043565332, 
|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.014729275524477324, 
|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014579285644926077, 
|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.014979814762469335, 
|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.01478814394910668, 
|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.01462414901296812, 
|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.01435192838622375, 
|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014337101803842862, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.014301383211261991, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014559439899502065, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.014613409475262393, 
|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014518178586027523, 
|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.014570710721454142, 
|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.014378254744128478, 
|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015164609031840888, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014635609835023003, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.014188066299703308, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.014100167920897813, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.014060916011084367, 
|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.014639272442588535, 
|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.014211964606881818, 
|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014833376012868887, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014222677273680732, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014716691069860352, 
|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.014453704587715253, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.014288901647345418, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014183084323526938, 
|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.01417128761643921, 
|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.014402194755589685, 
|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.015175224622167586, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014675722888923277, 
|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014503180255138914, 
|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.014455015012370783, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014793683688917847, 
|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01466581864986796, 
|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.01510104867093907, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014070704752391971, 
|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.014734106401581534, 
|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.015254616129599533, 
|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.014700889185906615, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.01413622150365597, 
|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.01500693710742839, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.014249124342426693, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.01402067134667532, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013909578653645921, 
|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.015085685959609801, 
|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.014901618568965573}

An example data for random noise in between 0.01 and 0.07 is as follows:

Distance from uniformity:  8.729408658396276e-06
success rate:  0.8084911897078519 
number of useful patterns:  56
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014978404938033091, 
|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014621132629081544, 
|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.01431815520771381, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014749455112822217, 
|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014548292952585577, 
|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.014324808532597504, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.013966014154178077, 
|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.014491533531607675, 
|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.014032917226249815, 
|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.01403943800745506, 
|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.014115557098541244, 
|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.01446877873425959, 
|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.014331805113887312, 
|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.013876822580739117, 
|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.013929509434018245, 
|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014244890239893348, 
|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014305618966842792, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.014292983296321376, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.01443903445794571, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.01452997385342233, 
|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014167034280004718, 
|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.014553313746695265, 
|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.014379196277415695, 
|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014845125978481638, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014466233519679536, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.013804249178258341, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.014825315181661775, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.014754404179210368, 
|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.013870377328170964, 
|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.014402474846940422, 
|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014593642329795573, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014668841435475154, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.015022095125104239, 
|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.014623118395046958, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.015004834697975578, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014598678862993935, 
|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014328778421605712, 
|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.01457687419606473, 
|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01451494513194316, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014950242904008856, 
|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014227431091913057, 
|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.013952060002739144, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.01505039250841398, 
|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014173617382390178, 
|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014535532852552128, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014099491793991543, 
|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.01449826742150131, 
|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014542287187941198, 
|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.014165803269442613, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.014422443969069557, 
|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.01457005477826686, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.014933065035272744, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014678906956857479, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014176976569271041, 
|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014817214532327682, 
|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.014092742271173677}

An example data for random noise in between 0.01 and 0.08 is as follows:

Distance from uniformity:  1.4178334927401569e-05
success rate:  0.8027962026848054 
number of useful patterns:  56
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.013577121688028531, 
|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.013922008669672447, 
|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.014514136760114453, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014146429702219243, 
|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014475149023518631, 
|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.01449423354031107, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.01420511612058947, 
|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.014574015920404512, 
|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.015041049561313502, 
|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.015020423786564357, 
|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.01455723230695293, 
|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014368146598474168, 
|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.014907511557595824, 
|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.014992859630447018, 
|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.014969124896843189, 
|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014604814024726137, 
|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014561697733735158, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.01417055670020315, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.01399752843069034, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.014568973621059644, 
|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014496853096971267, 
|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.014530990551490711, 
|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.01447128816628967, 
|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014257003032709954, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013585257527977557, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.014179048145146386, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.014058598419517045, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.013699278407960421, 
|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.015013447554594652, 
|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.014047268423030189, 
|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014344498936787426, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.01404185721862, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014356068668187522, 
|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.014385276813158612, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.014116598222201087, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.013682965091004598, 
|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014135028921426955, 
|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.014105221482963566, 
|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.01480092152775217, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.013989145692949848, 
|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014454055527928328, 
|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.01453051815896037, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.013933237636370251, 
|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014476973578236178, 
|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.01438471393312612, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013691164355662195, 
|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.01455403058837437, 
|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014364988190703289, 
|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.014880154608036105, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.013764038716097859, 
|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014777490645438101, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.013755795808974767, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.013784864834057867, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013793125160258506, 
|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014689659351382571, 
|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.014996645416995238}


An example data for random noise in between 0.01 and 0.09 is as follows:

Distance from uniformity:  1.1076248568311266e-05
success rate:  0.8080134493031507 
number of useful patterns:  56 
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014659258472918171, 
|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.01421026975194723, 
|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.014637297326563605, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014868544055758923, 
|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.01419563882823706, 
|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.01409878062412331, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.014457326384204569,
|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.014642384109910409, 
|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.014528264752751313, 
|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.013993759437167347, 
|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.014232175322536003, 
|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.013792346735605568, 
|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.014286953033102956, 
|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.013969490798913941, 
|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.014889328473402432, 
|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014435408218478057, 
|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014819865532421473, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.014656394205416966, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.01424972623040081, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.014964186759436655, 
|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014025304378921383, 
|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.015032353799677685, 
|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.015027131540351783, 
|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014264963150947026, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014435074270493415, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.014432253806266875, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.015076490866303941, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.014792041429234551, 
|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.014503069150145927, 
|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.014338985787018352, 
|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.01402780822813682, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014446135010334147, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014749308337918739, 
|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.014394174596561837, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.015081730279083223, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014173578550879641, 
|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014141211226127324, 
|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.014343968900532007, 
|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.013792815878569772, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.01447103188147484, 
|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014398839423247788, 
|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.01420749321219871, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014941154507378648, 
|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.013509303337448288, 
|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014505903453662348, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013956821856889717, 
|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.014103680261050057, 
|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.013972220826364276, 
|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.014262175924673975, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.01457088852127205, 
|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014701020183581224, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.014797181989566744,
|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.01458801796887257, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.014364923248266374, 
|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014081799357503592, 
|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.01491519510889821}

An example data for random noise in between 0.01 and 0.1 is as follows:
Distance from uniformity:  2.8633574688383085e-05
success rate:  0.7756099348676345 
number of useful patterns:  56
dict of successful patterns:  
{|1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.013689580967740242, 
|1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.014194610741575535, 
|0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0>: 0.01333796107129116, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0>: 0.014505672470303495, 
|0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0>: 0.01516259125908079, 
|0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0>: 0.013471569456968134, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1>: 0.012772404528548314, 
|0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0>: 0.013683586331142824, 
|0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0>: 0.013088987978516136, 
|0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0>: 0.013220102362836765, 
|0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0>: 0.013917554631771316, 
|0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.0145228613824628, 
|0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0>: 0.013867723252135524, 
|0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0>: 0.013713909007974829, 
|0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0>: 0.01329654984233527, 
|0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0>: 0.014311143300519823, 
|0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0>: 0.014014602419526035, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0>: 0.01392374457811847, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013676656084572737, 
|0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0>: 0.013266904578979269, 
|0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.013707337144865467, 
|0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0>: 0.0134000490441083, 
|0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0>: 0.013061585477553804, 
|1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.01414378737099354, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013026664188750921, 
|0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1>: 0.013249488446470057, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0>: 0.013519261924711515, 
|0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0>: 0.013677697006457398, 
|0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0>: 0.013577897146125376, 
|0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0>: 0.014182288362616282, 
|0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0>: 0.0149028797053473, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.01389365887044268, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.01420616539571548, 
|0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0>: 0.014131509111936105, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0>: 0.013869585215562053, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014056481588956948, 
|0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0>: 0.015217075533648153, 
|0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0>: 0.014549792591667532, 
|0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.014156049709765655, 
|0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014372650444107921, 
|0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.01342330771774977, 
|0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0>: 0.014437413009007508, 
|1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0>: 0.01353100822858197, 
|0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.013844645626879072, 
|1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0>: 0.013349549850665969, 
|0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013375797678994134, 
|0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0>: 0.013820656897641224, 
|1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0>: 0.013483274322909395, 
|0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0>: 0.01438572029231659, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1>: 0.013352621326380334, 
|0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0>: 0.01372523475451225, 
|0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0>: 0.014032125809837577, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0>: 0.014675667505269918, 
|0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1>: 0.013964999570653239, 
|0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0>: 0.014849520399354827, 
|0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0>: 0.01281777135067863}

